Charge and pair density waves in a spin and valley-polarized system at a Van-Hove singularity

We study a single component (i.e., single valley, spin-polarized) two-dimensional electron gas with $C_{3v}$ symmetry tuned to a Van-Hove (VH) singularity. Generically, there may be either three or six VH points at the Fermi level, related to each other by symmetry. Using a renormalization group analysis, we show that when the effective interactions between electrons at the VH points are positive, the system is stable. In contrast, if the effective interactions are negative, the system develops an instability toward either pair density wave (PDW) or charge density wave (CDW) orders, depending on the anisotropy of the dispersion at the VH points. The PDW may have either a single wavevector or multiple wavevectors. The PDW phase with three coexisting wavevectors can support fractional $\tfrac{h}{6e}$ vortices. The interplay between the geometry of the Fermi surface and the singularity of the density of states is the key that enables PDW formation.

==> fix_bibtex_titles.py <==
import re
import sys

def fix_bibtex_titles(input_path, output_path=None):
    """
    Reads a BibTeX .bib file, finds title fields with a single set of braces,
    and wraps them in double braces to preserve capitalization in BibTeX formatting.

    Parameters:
        input_path (str): Path to the input .bib file.
        output_path (str): Optional path to save the modified .bib file.
                           If not given, overwrites the input file.
    """

    with open(input_path, 'r', encoding='utf-8') as f:
        lines = f.readlines()

    # Regular expression to match: title = {Some title}
    # It must not already be wrapped in double braces.
    title_pattern = re.compile(r'^\s*title\s*=\s*\{([^{].*[^}])\}\s*,?\s*$', re.IGNORECASE)

    modified_lines = []
    for line in lines:
        match = title_pattern.match(line)
        if match:
            # Extract the title content
            title_content = match.group(1)
            # Replace with double braces
            new_line = re.sub(title_pattern, rf'title = {{{{{title_content}}}}},\n', line)
            modified_lines.append(new_line)
        else:
            # Leave line as is
            modified_lines.append(line)

    # Determine output file path
    if output_path is None:
        output_path = input_path  # Overwrite original file

    with open(output_path, 'w', encoding='utf-8') as f:
        f.writelines(modified_lines)

# Example usage:
# python fix_bib_titles.py input.bib output.bib
if __name__ == "__main__":
    if len(sys.argv) < 2:
        print("Usage: python fix_bib_titles.py input.bib [output.bib]")
        sys.exit(1)

    input_file = sys.argv[1]
    output_file = sys.argv[2] if len(sys.argv) > 2 else None
    fix_bibtex_titles(input_file, output_file)


